Identifying Ambiguous Similarity Conditions via Semantic Matching

Rich semantics inside an image result in its ambiguous relationship with others, i.e., two images could be similar in one condition but dissimilar in another. Given triplets like "aircraft" is similar to "bird" than "train", Weakly Supervised Conditional Similarity Learning (WS-CSL) learns multiple embeddings to match semantic conditions without explicit condition labels such as "can fly". However, similarity relationships in a triplet are uncertain except providing a condition. For example, the previous comparison becomes invalid once the conditional label changes to "is vehicle". To this end, we introduce a novel evaluation criterion by predicting the comparison's correctness after assigning the learned embeddings to their optimal conditions, which measures how much WS-CSL could cover latent semantics as the supervised model. Furthermore, we propose the Distance Induced Semantic COndition VERification Network (DiscoverNet), which characterizes the instance-instance and triplets-condition relations in a "decompose-and-fuse" manner. To make the learned embeddings cover all semantics, DiscoverNet utilizes a set module or an additional regularizer over the correspondence between a triplet and a condition. DiscoverNet achieves state-of-the-art performance on benchmarks like UT-Zappos-50k and Celeb-A w.r.t. different criteria.

==> files/plot_figures.py <==
#!/usr/bin/env python2

from __future__ import absolute_import
from __future__ import division
from __future__ import print_function
from __future__ import unicode_literals

import argparse
import inspect
import math
import torch
from sys import platform as sys_pf
if sys_pf == 'darwin':
    import matplotlib
    matplotlib.use("TkAgg")
else:
    import matplotlib
import matplotlib.pyplot as plt
from matplotlib import image as mpimg
from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
from matplotlib.ticker import LinearLocator, FormatStrFormatter
from matplotlib.patches import Circle, Rectangle, Arrow, FancyBboxPatch, BoxStyle

# Smoothing lines
from scipy import stats
import numpy as np
import os
import pickle
import sys
from itertools import chain
# import visdom

from six.moves.urllib import request
from six.moves.urllib.error import HTTPError, URLError
import seaborn as sns

# viz = visdom.Visdom()
# viz.close()

# constants:
NAN = float('nan')

COLOR_PALETTE = sns.color_palette("pastel")
BAR_COLORS = [ COLOR_PALETTE[_] for _ in range(10) ]
NEW_COLORS = [
    (105/255, 48/255, 109/255),
    (0, 0, 1),
    (240/255, 166/255, 202/255),
    # (112/255, 193/255, 179/255),
    (178/255, 219/255, 191/255),
    (141/255, 153/255, 174/255),
    (217/255, 4/255, 41/255)]

NEW_COLORS2 = [
    (238/255, 150/255, 75/255),
    (14/255, 173/255, 105/255),
    (105/255, 48/255, 109/255),
    (0, 0, 1),
    (141/255, 153/255, 174/255),
    (217/255, 4/255, 41/255)]

FS = 14
color_counter = [0]

# Normalizaiton
def softmax(x):
    """Compute softmax values for each sets of scores in x."""
    max_q = np.max(x)
    rebased_q = x - max_q
    return np.exp(rebased_q) / np.sum(np.exp(rebased_q), axis=0)

# Linear interpolate a vector with nan:
def interp_vector(Y):
    def nan_helper(y):
        return np.isnan(y), lambda z: z.nonzero()[0]
    Y_interp = Y.copy()
    for n in range(Y_interp.shape[0]):
        nans, x= nan_helper(Y_interp[n, :])
        Y_interp[n, :][nans]= np.interp(x(nans), x(~nans), Y_interp[n, :][~nans])
    return Y_interp

def smooth(scalars, weight):  # Weight between 0 and 1
    last = scalars[0]  # First value in the plot (first timestep)
    smoothed = list()
    for point in scalars:
        smoothed_val = last * weight + (1 - weight) * point  # Calculate smoothed value
        smoothed.append(smoothed_val)                        # Save it
        last = smoothed_val                                  # Anchor the last smoothed value

    return smoothed

# make generic line plot:
def make_line_plot(Y, x=None, e=None, Y_interp=None, title='', fill_below=False,
                   xlabel='', ylabel='', xlog=False, ylog=False, log_base=10.,
                   xmin=None, xmax=None, ymin=None, ymax=None, linewidth=3., show_numbers=False,
                   legend=[], legend_title=None, show_legend=True, smoothing=False,
                   text_labels=None, colors=[], linestyle=[], markerstyle=[], figure_size=(18, 10),
                   xticklabels=[], xticks=[], yticklabels=[], yticks=[], number_font_size=False, number_index=None,
                   append=False, filename=None, fileformat='pdf', show_number_style=None, legent_loc='upper left'):
    # assertions and defaults:
    x = np.linspace(0, Y.shape[1]) if x is None else x
    ymin = Y.min() if ymin is None else ymin
    ymax = Y.max() if ymax is None else ymax
    xmin = x.min() if xmin is None else xmin
    xmax = x.max() if xmax is None else xmax
    if len(legend) > 0:
        assert len(legend) == Y.shape[0]
    if len(colors) == 0:
        colors = LINE_COLORS
    if isinstance(linestyle, str):
        linestyle = [linestyle] * Y.shape[0]
    if len(linestyle) == 0:
        linestyle = ['-'] * Y.shape[0]
    if isinstance(markerstyle, str):
        markerstyle = [markerstyle] * Y.shape[0]
    if len(markerstyle) == 0:
        markerstyle = [''] * Y.shape[0]

    # assertions
    assert not ( smoothing and ( Y_interp is not None ) ), 'Smoothing and Y Interpolation not supported simultaneously'
    assert not ( smoothing and ( e is not None ) ), 'Smoothing and error bar not supported simultaneously'

    # make plot:
    if not append:
        plt.clf()
    
    fig = matplotlib.pyplot.gcf()
    fig.set_size_inches(figure_size)
    axes = plt.gca()
    for n in range(Y.shape[0]):
        y = Y[n, :]
        linecolor = colors[color_counter[0] % len(colors)]
        color_counter[0] += 1

        if smoothing:
            # xnew = np.linspace(x.min(), x.max(), 300)
            # y = spline(x, y, xnew)
            y = smooth(y, 0.9)
            plt.plot(x, y, label=legend[n] if len(legend) > 0 else '%d' % n,
                    linewidth=linewidth, linestyle=linestyle[n], marker=markerstyle[n],
                    color=linecolor)            
            # plt.plot(xnew, y, label=legend[n] if len(legend) > 0 else '%d' % n,
            # linewidth=linewidth, linestyle=linestyle[n], marker='',
            # color=linecolor)
            # plt.plot(x, Y[n, :], linewidth=0, marker=markerstyle[n], color=linecolor)
        else:
            plt.plot(x, y, label=legend[n] if len(legend) > 0 else '%d' % n,
                 linewidth=linewidth, linestyle=linestyle[n], marker=markerstyle[n],
                 color=linecolor)
        if Y_interp is not None: # Apply interpolated missing data points
            plt.plot(x, Y_interp[n, :],
                     linewidth=linewidth, linestyle=linestyle[n], marker='',
                     color=linecolor)
        if e is not None:
            top = [v + j*linewidth for v, j in zip(Y[n,:], e[n, :])]
            low = [v - j*linewidth for v, j in zip(Y[n,:], e[n, :])]
            axes.fill_between(x, low, top, alpha=0.5, linewidth=0.0, color=linecolor)

        if fill_below:
            axes.fill(np.zeros_like(y), y, alpha=0.5, linewidth=0.0, color=linecolor)

    plt.xlabel(xlabel, fontweight='bold', fontsize=15)
    plt.ylabel(ylabel, fontweight='bold', fontsize=15)
    if show_legend:
        plt.legend(fontsize=FS - 1, loc=legent_loc, title=legend_title, prop={'size': 15})


    # plot numbers in bars:
    if show_numbers:
        y_offset = (ymax - ymin) * .05
        number_font_size = number_font_size or FS - 2
        if isinstance(show_numbers, float):
            x_offset = show_numbers
        else:
            x_offset = 0.15 / x.max() - .01
        if number_index is not None:
            for i in range(Y.shape[1]):
                value = float(Y[number_index, i])
                if not math.isnan(value):
                    text = show_number_style.format(value)
                    axes.text(x[i] + x_offset, value + y_offset, text,
                              color='black', fontsize=number_font_size, fontweight='bold')            
        else:
            for n in range(Y.shape[0]):
                # n = Y.shape[0] - 1
                for i in range(Y.shape[1]):
                    value = float(Y[n, i])
                    if not math.isnan(value):
                        text = show_number_style.format(value)
                        axes.text(x[i] + x_offset, value + y_offset, text,
                                  color='black', fontsize=number_font_size, fontweight='bold')

    # add text labels:
    if text_labels is not None:
        assert isinstance(text_labels, list)
        for text_label in text_labels:
            assert isinstance(text_label, list) or isinstance(text_label, tuple)
            assert len(text_label) == 3
            plt.text(*text_label)

    # makes axes look pretty:
    axes.set_xlim([xmin, xmax])
    axes.set_ylim([ymin, ymax])
    if xlog:
        axes.semilogx(10., basex=log_base)
    if ylog:
        axes.semilogy(10., basey=log_base)
    axes.grid(linestyle='--', linewidth=.5)
    if len(xticks) > 0:
        axes.set_xticks(xticks)
    if len(yticks) > 0:
        axes.set_yticks(yticks)
    if len(xticklabels) > 0:
        axes.set_xticklabels(xticklabels)
    if len(yticklabels) > 0:
        axes.set_yticklabels(yticklabels)
    for tick in axes.xaxis.get_major_ticks():
        tick.label.set_fontsize(FS)
    for tick in axes.yaxis.get_major_ticks():
        tick.label.set_fontsize(FS)
    if title != '':
        axes.set_title(title, fontweight='bold')
    if show_legend and legend_title is not None:
        legend_title = axes.get_legend().get_title().properties()['fontproperties']
        legend_title.set_weight('bold')

    # export plot:
    if filename is not None:
        plt.savefig(filename, format=fileformat, dpi=1200, transparent=True, bbox_inches='tight')


# make generic grouped bar plot:
def make_gbar_plot(Y, Y_line=None, title='', xlabel='', ylabel='', ymin=None, ymax=None,
                   legend=[], legend_title=None, show_legend=True, alpha=1.0,
                   legend_title_font_size=None,
                   xticklabels=[], xtickstep=1, colors=[], show_number_style=None, bar_width=None,
                   show_numbers=False, append=False, filename=None, figure_size=(18, 10),
                   fontsize=FS, number_font_size=None, legend_ncol=1, legend_loc=1):

    # assertions and defaults:
    ymin = Y.min() if ymin is None else ymin
    ymax = Y.max() if ymax is None else ymax
    if len(colors) == 0:
        colors = BAR_COLORS
    if bar_width is None:
        bar_width = 1. / float(Y.shape[0] + 1)

    # make plot:
    plt.clf()
    fig = matplotlib.pyplot.gcf()
    fig.set_size_inches(figure_size)
    x = np.arange(Y.shape[1]) + bar_width / 2.0
    for n in range(Y.shape[0]):
        plt.bar(x + n * bar_width, Y[n, :], bar_width, alpha=alpha,
                color=colors[n], linewidth=1.0, edgecolor='white',
                label=legend[n] if len(legend) > 0 else '%d' % n)


    if Y_line is not None:
        x_line = np.arange(Y.shape[1]) + bar_width/2
        plt.plot(x_line, Y_line, linestyle='-', marker='o', markersize=8,
                 linewidth=3., color=(5/255,102/255,141/255), label=legend[-1])
    plt.xlabel(xlabel, fontweight='bold', fontsize=25)
    plt.ylabel(ylabel, fontweight='bold', fontsize=25)
    if show_legend:
        legend = plt.legend(fontsize=fontsize - 1, loc=legend_loc,
                            title=legend_title, ncol=legend_ncol, prop={'size': 12})

    # makes axes look pretty:
    axes = plt.gca()
    axes.set_ylim([ymin, ymax])
    if len(xticklabels) > 0:
        # Offsets that handle the case where some bars are missing (nan values)
        offsets = [
            bar_width * (Y.shape[0] - np.isnan(Y[:, j]).sum() - 1) / 2
            for j in range(Y.shape[1])
        ]
        if xtickstep != 1:  # NOTE: This is a nasty hack.
            x = [x[i] for i in range(
                int(math.floor(xtickstep / 2.)), len(x), xtickstep)]
            x.append(x[-1] + (x[-1] - x[-2]))
            x = np.array(x)
            # piling more hack on top of the hack
            # don't support the nan case when xtickstep != 1
            offsets = bar_width * Y.shape[0] / 2
        axes.set_xticks(x + offsets)
        axes.set_xticklabels(xticklabels)
    for tick in axes.xaxis.get_major_ticks():
        tick.label.set_fontsize(fontsize)
    for tick in axes.yaxis.get_major_ticks():
        tick.label.set_fontsize(FS)
    if title != '':
        axes.set_title(title, fontweight='bold')
    if show_legend and legend_title is not None:
        legend_title = axes.get_legend().get_title().properties()[
            'fontproperties']
        legend_title.set_weight('bold')
        if legend_title_font_size is None:
            legend_title_font_size = fontsize - 1
        axes.get_legend().get_title().set_fontsize(legend_title_font_size)

    # plot numbers in bars:
    if show_numbers:
        y_offset = (ymax - ymin) * .003
        number_font_size = number_font_size or FS - 2
        if isinstance(show_numbers, float):
            x_offset = show_numbers
        else:
            x_offset = 0.15 / (x.max() + Y.shape[0] * bar_width) - .01
        for n in range(Y.shape[0]):
            for i in range(Y.shape[1]):
                value = float(Y[n, i])
                if not math.isnan(value):
                    text = show_number_style.format(value)
                    if len(text) == 3:
                        text = ' ' + text
                    axes.text(x[i] + n * bar_width + x_offset, value + y_offset, text,
                              color='black', fontsize=number_font_size, fontweight='normal')

    # export plot:
    if filename is not None:
        format = os.path.splitext(filename)[-1].replace('.', '')
        plt.savefig(filename, format=format, dpi=1200,
                    transparent=True, bbox_inches='tight')


def plot_figure_noise(filename):
    xlabel = 'Ratio of noise'
    ylabel = 'Test Accuracy (%)'
    ymin, ymax = 60.0, 100.0
    Y = np.array([
        [78.63,	76.61, 73.20, 66.81],
        [83.32,	82.39, 80.55, 78.24],
        [94.91,	94.77, 90.78, 93.98],
        [95.50,	97.65, 95.54, 94.04],        
    ])
    legend = ['LSN', 'CSN', 'SCE-NET', 'DiscoverNET']
    xticklabels = ['0.05', '0.1', '0.2', '0.4']
    color_counter[0] = 0
    # Y_line = np.array([73.81, 81.13, 93.61, 95.68])
    make_gbar_plot(Y, Y_line = None, ymin=ymin, ymax=ymax, number_font_size=8,
                   show_numbers=-0.1, figure_size=(8, 4), bar_width=0.2,
                   xlabel=xlabel, ylabel=ylabel, xticklabels=xticklabels, legend=legend, show_number_style='{:.2f}',
                   filename=filename, colors=BAR_COLORS[3:], show_legend=True, legend_loc='lower left')



### --------------------------------------------------- ###
### -----------------Zappos50 ------------------------- ###
### --------------------------------------------------- ###
def plot_figure1(filename):
    xlabel = '# of Training Triplets'
    ylabel = 'Test Accuracy (%)'
    ymin, ymax = 90, 100.0
    Y = np.around(np.array([
        [0.952818098,	0.977011443,	0.984688697,	0.97796339,	0.983364627],
        [0.938083719,	0.966440873,	0.972909015,	0.963635732,	0.970783615],
        [0.901689214,	0.945271077,	0.96121305,	0.949323099,	0.959408723],
        [0.918711721,	0.960906541,	0.972217986,	0.961722375,	0.968183325],
    ]), decimals=4)*100
    legend = ['C1', 'C2', 'C3', 'C4', 'Mean']
    xticklabels = ['1E5', '2E5', '4E5', '6E5', '8E5']
    color_counter[0] = 0
    Y_line = np.around(np.array([92.77, 96.23, 97.28, 96.32, 97.04]), decimals=2)
    make_gbar_plot(Y, Y_line = Y_line, ymin=ymin, ymax=ymax, number_font_size=8,
                   show_numbers=-0.15, figure_size=(8, 4), bar_width=0.2,
                   xlabel=xlabel, ylabel=ylabel, xticklabels=xticklabels, legend=legend, show_number_style='{:.2f}',
                   filename=filename, colors=BAR_COLORS[3:], show_legend=True, legend_loc='lower right')


def plot_figure2(filename):
    xlabel = '# of Embedding Dimension'
    ylabel = 'Test Accuracy (%)'
    ymin, ymax = 85, 100.0
    Y = np.around(np.array([
        [0.949804797,	0.978788778,	0.984688697,	0.98078691,	0.945010909],
        [0.927439139,	0.957219959,	0.972909015,	0.962657851,	0.916011206],
        [0.887357987,	0.945435114,	0.96121305,	0.949762586,	0.874231526],
        [0.912862948,	0.956809301,	0.972217986,	0.961226107,	0.877579042],
    ]), decimals=4)*100
    legend = ['C1', 'C2', 'C3', 'C4', 'Mean']
    xticklabels = ['8', '32', '64', '128', '256']
    color_counter[0] = 0
    Y_line = np.around(np.array([91.93, 95.95, 97.28, 96.36, 90.32]), decimals=2)
    make_gbar_plot(Y, Y_line = Y_line, ymin=ymin, ymax=ymax, number_font_size=8,
                   show_numbers=-0.15, figure_size=(8, 4), bar_width=0.2,
                   xlabel=xlabel, ylabel=ylabel, xticklabels=xticklabels, legend=legend, show_number_style='{:.2f}',
                   filename=filename, colors=BAR_COLORS[3:], show_legend=False, legend_loc='upper right')
    
### --------------------------------------------------- ###
### -----------------Celeb-A  ------------------------- ###
### --------------------------------------------------- ###
def plot_figure3(filename):
    xlabel = '# of Training Triplets'
    ylabel = 'Test Acccuracy (%)'
    ymin, ymax = 90, 100.0
    Y = np.around(np.array([
        [91.74, 92.9, 94.2, 95.91, 96.6]
    ]), decimals=2)
    legend = ['DiscoverNet']
    xticklabels = ['0.5E5', '1E5', '2E5', '4E5', '6E5']
    xticks = np.arange(5) + 1
    color_counter[0] = 0
    xmin=0.5
    xmax=5.5
    make_line_plot(Y, x=np.arange(5) + 1, ymin=ymin, ymax=ymax, xmin=xmin, xmax=xmax, number_font_size=5,
                   show_numbers=None, figure_size=(8, 4), xticks=xticks, number_index=0, markerstyle='o',
                   xlabel=xlabel, ylabel=ylabel, xticklabels=xticklabels, legend=legend, show_number_style='{:.2f}',
                   filename=filename, colors=NEW_COLORS, show_legend=True, legent_loc='upper left')

def plot_figure4(filename):
    xlabel = '# of Allocated Conditions'
    ylabel = 'Test Acccuracy (%)'
    ymin, ymax = 90, 100.0
    Y = np.around(np.array([
        [90.28, 96.48, 94.94, 95.91, 94.54]
    ]), decimals=2)
    legend = ['DiscoverNet']
    xticklabels = ['2', '4', '6', '8', '10']
    xticks = np.arange(5) + 1
    color_counter[0] = 0
    xmin=0.5
    xmax=5.5
    make_line_plot(Y, x=np.arange(5) + 1, ymin=ymin, ymax=ymax, xmin=xmin, xmax=xmax, number_font_size=5,
                   show_numbers=None, figure_size=(8, 4), xticks=xticks, number_index=0, markerstyle='o',
                   xlabel=xlabel, ylabel=ylabel, xticklabels=xticklabels, legend=legend, show_number_style='{:.2f}',
                   filename=filename, colors=NEW_COLORS, show_legend=True, legent_loc='upper left')
          
# make all the plots:
# def main():
#     # get destination folder:
#     parser = argparse.ArgumentParser(description='Make figure plots')
#     parser.add_argument('--destination', default='./figures', type=str,
#                         help='folder in which to dump figures')
#     args = parser.parse_args()

#     # create plots:
#     plots = {name: obj for name, obj in inspect.getmembers(sys.modules[__name__])
#              if (inspect.isfunction(obj) and name.startswith('plot_figure'))}
#     for name, plot in plots.items():
#         plot(os.path.join(args.destination, '%s.pdf' % name[5:]))
#         viz.matplot(plt)

def main():
    # get destination folder:
    parser = argparse.ArgumentParser(description='Make figure plots')
    parser.add_argument('--destination', default='C:\\Users\\T800\\Desktop\\DicvoerNet-CVPR\\files\\figures', type=str,
                        help='folder in which to dump figures')
    args = parser.parse_args()

    # create plots:
    filename = os.path.join(args.destination, 'noise.pdf')
    plot_figure_noise(filename)




# run all the things:
if __name__ == '__main__':
    main()
    print('Finish')
